ReRAM-aware Model Finetuning addressing I-V Non-linearity and Retention Errors

Traditional CPU, GPU, and NPU architectures are increasingly limited by the von Neumann bottleneck. While In-Memory Computing (IMC) using ReRAM crossbar arrays offers a high-density, energy-efficient alternative, its practical deployment is constrained through their non-idealities. Existing hardware-aware training frameworks often require training from scratch, which is computationally prohibitive for modern large-scale models. In this work, we propose a finetuning-based hardware-aware training algorithm that enables robust DNN deployment on ReRAM with minimal training overhead. Our approach mitigates I-V non-linearity by applying a range-shrunk sinh transformation and incorporates retention errors directly into a regularization loss during the finetuning process. We evaluate our framework across models and tasks such as image classification and question-answering (QA). Experimental results demonstrate that our method achieves similar accuracy on large-scale models like ResNet18 and DeiT-Tiny as the base model. In-case of ImageNet for MobileNetV3 families the technique has only less than 2% accuracy degradation. Further, applying the technique on the SQuAD v2 dataset results in only 1 point degradation of F-1 score.

==> Figures/fit_weight_expexp_ccvisual.py <==
import torch
import numpy as np
import matplotlib.pyplot as plt
import argparse
import re

bins = 96
LOG = False


def linear_fit(x, y):
    mask = (~np.isnan(y)) & (~np.isinf(y))
    a, b = np.polyfit(x[mask], y[mask], 1, w=x[mask])
    return a, b


def cfit_and_draw(x, y):
    # -----------------------------
    # Remove NaN entries in y
    # -----------------------------
    mask = (~np.isnan(y)) & (~np.isinf(y))
    x_valid = x[mask]
    y_valid = y[mask]

    # -----------------------------
    # Linear regression (least squares)
    # y = a*x + b
    # -----------------------------
    b = np.polyfit(x_valid, y_valid, deg=0, w=x_valid)
    return b

def fit_weight(path, ranges=None, color="tab:blue", kw=None, show_labels=False, fig=None):
    params = torch.load(path, map_location="cpu")
    assert kw, "kw list cannot be empty"

    nk = len(kw)
    ranges = [None] * nk if ranges is None else ranges

    for i, k in enumerate(kw):
        w = params[k].reshape(-1)

        # histogram
        hist, edges = np.histogram(w, range=(-1, 1), bins=bins, density=True)
        centers = 0.5 * (edges[1:] + edges[:-1])

        mask = centers > 0
        lil = np.log(np.cumsum(np.log(hist.max() / hist[mask])))
        a, b = linear_fit(centers[mask], lil)

        il = np.cumsum(np.log(hist.max() / hist[mask]))
        a = np.log(1.09) * 60 / np.abs(w).max()
        # import pdb; pdb.set_trace()
        b = np.log(cfit_and_draw(centers[mask], (il / (np.exp(a * centers[mask]) - 1)).numpy()))

        # # override slope as in your code
        # a = np.log(1.09) * 60
        # b = np.median(lil - a * centers[mask])

        # ilpos = np.cumsum(np.log(hist.max() / (hist))[mask])
        # b = np.log(cfit_and_draw(centers[mask], ilpos / (np.exp(5.17 * centers[mask]) - 1)))
        # b = np.median(np.log((ilpos / (np.exp(5.17 * centers[mask]) - 1))))
        
        
        fitted = hist.max() * np.exp(
            -((a * np.diff(centers).mean()) * (np.exp(a * np.abs(centers)) - 1) * np.exp(b))
        )

        # ---- Plot 1 (kept): normalized histogram + fitted curve
        plt.subplot(nk, 2, i * 2 + 1)
        plt.hist(
            w, range=(-1, 1), bins=bins, density=True,
            color=color, alpha=0.25, edgecolor="gray",
            label="Empirical" if show_labels else None,
        )
        plt.plot(centers, fitted, color=color,
                 label="Fitted" if show_labels else None)
        plt.xlabel("Normalized weight")
        plt.ylabel("P(w)")
        if show_labels:
            plt.legend(loc="lower left")

        # ---- Plot 2 (kept): fitted vs empirical
        corr = np.corrcoef(fitted, hist)[0, 1]

        lam = re.findall(r'lambda([\d]+m)', path)
        lam_txt = lam[0] if lam else "?"

        plt.subplot(nk, 2, i * 2 + 2)
        plt.scatter(fitted, hist, alpha=0.25,
                    label=f"$\\lambda$={lam_txt}")
        # plt.plot(hist, hist, color=color)
        plt.plot(hist, hist, color=color)
        plt.text(hist.max(), hist.max() - .1, f"cc={corr:.3f}",
                 ha="left", va="top", color=color)
        print("corr = ", corr, ", a = ", a, a * w.abs().max(), w.abs().max())
        plt.xlabel("Fitted")
        plt.ylabel("Empirical")
        plt.legend(loc="lower right")
        
        # from matplotlib.patches import ConnectionPatch
        # con = ConnectionPatch(
        #     xyA=(0, hist.max()), coordsA=plt.subplot(nk, 2, i * 2 + 1).transData,
        #     xyB=(hist.max(), hist.max()), coordsB=plt.subplot(nk, 2, i * 2 + 2).transData,
        #     color=color,
        #     linestyle="--",
        # )
        # fig.add_artist(con)

    return ranges


def get_ranges(paths, kw):
    params = torch.load(paths[0], map_location="cpu")
    return [(-1, 1)] * len(kw)


if __name__ == "__main__":
    parser = argparse.ArgumentParser()
    parser.add_argument("--checkpoint", nargs="+", required=True)
    parser.add_argument("--kw", nargs="+", required=True)
    parser.add_argument("--output", default=None)
    args = parser.parse_args()

    ranges = get_ranges(args.checkpoint, args.kw)
    histmaxs = [np.histogram(torch.load(path, map_location="cpu")[args.kw[0]] / torch.load(path, map_location="cpu")[args.kw[0]].abs().max(), range=(-1, 1), bins=bins, density=True)[0].max() for path in args.checkpoint]
    histmax = max(histmaxs)

    # fig = plt.figure()
    fig, axs = plt.subplots(len(args.kw), 2, figsize=(8, 3.5 * len(args.kw)))

    nk = len(args.kw)
    for i in range(nk):
        # plt.subplot(nk, 2, i * 2 + 1).set_ylim(0, 1.1 * histmax)
        plt.subplot(nk, 2, i * 2 + 1).set_xlim(-.7, .7)
        plt.subplot(nk, 2, i * 2 + 1).text(-1, histmax, "(a)", size=24, va="top")
        # plt.subplot(nk, 2, i * 2 + 2).set_xlim(0, 1.1 * histmax)
        # plt.subplot(nk, 2, i * 2 + 2).set_ylim(0, 1.1 * histmax)
        plt.subplot(nk, 2, i * 2 + 2).text(.1 * histmax, histmax, "(b)", size=24, va="top")
        plt.subplot(nk, 2, i * 2 + 2).yaxis.tick_right()
        plt.subplot(nk, 2, i * 2 + 2).yaxis.set_label_position("right")


    ranges = fit_weight(
        args.checkpoint[0],
        ranges=ranges,
        color="tab:blue",
        kw=args.kw,
        show_labels=True,
        fig=fig,
    )

    colors = ["tab:orange", "tab:green", "tab:red", "tab:brown"]
    for i, path in enumerate(args.checkpoint[1:]):
        fit_weight(path, ranges=ranges, color=colors[i % len(colors)], kw=args.kw, fig=fig)

    plt.tight_layout()

    if args.output:
        plt.savefig(args.output)

    plt.show()
